Nonlinear corrections in the quantization of a weakly nonideal Bose gas at zero temperature. II. The general case

In the present paper, discussion of the canonical quantization of a weakly nonideal Bose gas at zero temperature within the framework of the Bogolyubov approach is continued. Contrary to the previous paper on this subject, here the two-body interaction potential is considered in the general form. It is shown that in such a case consideration of the first nonlinear correction also leads to the automatic particle number conservation without any additional assumptions or modification of the resulting effective Hamiltonian.

==> anc/commutators_coeff_general.xml <==
<?xml version="1.0" encoding="UTF-8"?>

<!--   Created using wxMaxima 20.06.6   -->
<!--https://wxMaxima-developers.github.io/wxmaxima/-->

<wxMaximaDocument version="1.5" zoom="100" activecell="11">

<cell type="code">
<input>
<editor type="input">
<line>/* Definitions (130)-(133) */</line>
<line>/* \gamma_{j}/ω=J, \gamma_{l}/ω=L, \gamma_{j+l}/ω=S */</line>
<line>/* \tilde v_{j}=vj, \tilde v_{l}=vl, \tilde v_{j+l}=vs */;</line>
</editor>
</input>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>/* M_{j,l}^{\star+}d_{l}ω/c_{j}=Mp1(J,L,S,vj,vl,vs) */</line>
<line></line>
<line>Mp1(J,L,S,vj,vl,vs):=(1/(2*vj*L*((J+L)^2-S^2)))*((J+L+sqrt(S^2+vs^2))</line>
<line>                    *(vl*(vj+vs)*(J-sqrt(J^2+vj^2))+vj*(vl+vs)*(L-sqrt(L^2+vl^2))+vj*vl*(vj+vl))</line>
<line>                    -vs*(vj+vl)*(J-sqrt(J^2+vj^2))*(L-sqrt(L^2+vl^2))</line>
<line>                    -vl*vs*(vl+vs)*(J-sqrt(J^2+vj^2))-vj*vs*(vj+vs)*(L-sqrt(L^2+vl^2)));</line>
</editor>
</input>
<output>
<mth><lbl>(%o1) </lbl><fn><r><fnm>Mp1</fnm></r><r><p><v>J</v><fnm>,</fnm><v>L</v><fnm>,</fnm><v>S</v><fnm>,</fnm><v>vj</v><fnm>,</fnm><v>vl</v><fnm>,</fnm><v>vs</v></p></r></fn><fnm>:=</fnm><f><r><n>1</n></r><r><n>2</n><h>*</h><v>vj</v><h>*</h><v>L</v><h>*</h><r><p><e><r><r><p><v>J</v><v>+</v><v>L</v></p></r></r><r><n>2</n></r></e><v>−</v><e><r><v>S</v></r><r><n>2</n></r></e></p></r></r></f><h>*</h><r><p><r><p><v>J</v><v>+</v><v>L</v><v>+</v><q><e><r><v>S</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vs</v></r><r><n>2</n></r></e></q></p></r><h>*</h><r><p><v>vl</v><h>*</h><r><p><v>vj</v><v>+</v><v>vs</v></p></r><h>*</h><r><p><v>J</v><v>−</v><q><e><r><v>J</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vj</v></r><r><n>2</n></r></e></q></p></r><v>+</v><v>vj</v><h>*</h><r><p><v>vl</v><v>+</v><v>vs</v></p></r><h>*</h><r><p><v>L</v><v>−</v><q><e><r><v>L</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vl</v></r><r><n>2</n></r></e></q></p></r><v>+</v><v>vj</v><h>*</h><v>vl</v><h>*</h><r><p><v>vj</v><v>+</v><v>vl</v></p></r></p></r><v>−</v><v>vs</v><h>*</h><r><p><v>vj</v><v>+</v><v>vl</v></p></r><h>*</h><r><p><v>J</v><v>−</v><q><e><r><v>J</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vj</v></r><r><n>2</n></r></e></q></p></r><h>*</h><r><p><v>L</v><v>−</v><q><e><r><v>L</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vl</v></r><r><n>2</n></r></e></q></p></r><v>+</v><r><p><v>−</v><v>vl</v></p></r><h>*</h><v>vs</v><h>*</h><r><p><v>vl</v><v>+</v><v>vs</v></p></r><h>*</h><r><p><v>J</v><v>−</v><q><e><r><v>J</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vj</v></r><r><n>2</n></r></e></q></p></r><v>+</v><r><p><v>−</v><v>vj</v></p></r><h>*</h><v>vs</v><h>*</h><r><p><v>vj</v><v>+</v><v>vs</v></p></r><h>*</h><r><p><v>L</v><v>−</v><q><e><r><v>L</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vl</v></r><r><n>2</n></r></e></q></p></r></p></r>
</mth></output>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>/* M_{j,-j-l}^{\star+}d_{j+l}ω/c_{j}=Mp2(J,L,S,vj,vl,vs) */</line>
<line></line>
<line>Mp2(J,L,S,vj,vl,vs):=(1/(2*vj*S*((J+S)^2-L^2)))*((J+S+sqrt(L^2+vl^2))</line>
<line>                    *(vs*(vj+vl)*(J-sqrt(J^2+vj^2))+vj*(vl+vs)*(S-sqrt(S^2+vs^2))+vj*vs*(vj+vs))</line>
<line>                    -vl*(vj+vs)*(J-sqrt(J^2+vj^2))*(S-sqrt(S^2+vs^2))</line>
<line>                    -vl*vs*(vl+vs)*(J-sqrt(J^2+vj^2))-vj*vl*(vj+vl)*(S-sqrt(S^2+vs^2)));</line>
</editor>
</input>
<output>
<mth><lbl>(%o2) </lbl><fn><r><fnm>Mp2</fnm></r><r><p><v>J</v><fnm>,</fnm><v>L</v><fnm>,</fnm><v>S</v><fnm>,</fnm><v>vj</v><fnm>,</fnm><v>vl</v><fnm>,</fnm><v>vs</v></p></r></fn><fnm>:=</fnm><f><r><n>1</n></r><r><n>2</n><h>*</h><v>vj</v><h>*</h><v>S</v><h>*</h><r><p><e><r><r><p><v>J</v><v>+</v><v>S</v></p></r></r><r><n>2</n></r></e><v>−</v><e><r><v>L</v></r><r><n>2</n></r></e></p></r></r></f><h>*</h><r><p><r><p><v>J</v><v>+</v><v>S</v><v>+</v><q><e><r><v>L</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vl</v></r><r><n>2</n></r></e></q></p></r><h>*</h><r><p><v>vs</v><h>*</h><r><p><v>vj</v><v>+</v><v>vl</v></p></r><h>*</h><r><p><v>J</v><v>−</v><q><e><r><v>J</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vj</v></r><r><n>2</n></r></e></q></p></r><v>+</v><v>vj</v><h>*</h><r><p><v>vl</v><v>+</v><v>vs</v></p></r><h>*</h><r><p><v>S</v><v>−</v><q><e><r><v>S</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vs</v></r><r><n>2</n></r></e></q></p></r><v>+</v><v>vj</v><h>*</h><v>vs</v><h>*</h><r><p><v>vj</v><v>+</v><v>vs</v></p></r></p></r><v>−</v><v>vl</v><h>*</h><r><p><v>vj</v><v>+</v><v>vs</v></p></r><h>*</h><r><p><v>J</v><v>−</v><q><e><r><v>J</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vj</v></r><r><n>2</n></r></e></q></p></r><h>*</h><r><p><v>S</v><v>−</v><q><e><r><v>S</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vs</v></r><r><n>2</n></r></e></q></p></r><v>+</v><r><p><v>−</v><v>vl</v></p></r><h>*</h><v>vs</v><h>*</h><r><p><v>vl</v><v>+</v><v>vs</v></p></r><h>*</h><r><p><v>J</v><v>−</v><q><e><r><v>J</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vj</v></r><r><n>2</n></r></e></q></p></r><v>+</v><r><p><v>−</v><v>vj</v></p></r><h>*</h><v>vl</v><h>*</h><r><p><v>vj</v><v>+</v><v>vl</v></p></r><h>*</h><r><p><v>S</v><v>−</v><q><e><r><v>S</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vs</v></r><r><n>2</n></r></e></q></p></r></p></r>
</mth></output>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>/* M_{j,-l}^{\star-}c_{l}ω/c_{j}=Mm1(J,L,S,vj,vl,vs) */</line>
<line></line>
<line>Mm1(J,L,S,vj,vl,vs):=(1/(2*vj*L*((J-L)^2-S^2)))*((J-L+sqrt(S^2+vs^2))</line>
<line>                    *(vl*(vj+vs)*(sqrt(J^2+vj^2)-J)+vj*(vl+vs)*(sqrt(L^2+vl^2)+L)-vj*vl*(vj+vl))</line>
<line>                    +vs*(vj+vl)*(sqrt(J^2+vj^2)-J)*(sqrt(L^2+vl^2)+L)</line>
<line>                    -vl*vs*(vl+vs)*(sqrt(J^2+vj^2)-J)-vj*vs*(vj+vs)*(sqrt(L^2+vl^2)+L));</line>
</editor>
</input>
<output>
<mth><lbl>(%o3) </lbl><fn><r><fnm>Mm1</fnm></r><r><p><v>J</v><fnm>,</fnm><v>L</v><fnm>,</fnm><v>S</v><fnm>,</fnm><v>vj</v><fnm>,</fnm><v>vl</v><fnm>,</fnm><v>vs</v></p></r></fn><fnm>:=</fnm><f><r><n>1</n></r><r><n>2</n><h>*</h><v>vj</v><h>*</h><v>L</v><h>*</h><r><p><e><r><r><p><v>J</v><v>−</v><v>L</v></p></r></r><r><n>2</n></r></e><v>−</v><e><r><v>S</v></r><r><n>2</n></r></e></p></r></r></f><h>*</h><r><p><r><p><v>J</v><v>−</v><v>L</v><v>+</v><q><e><r><v>S</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vs</v></r><r><n>2</n></r></e></q></p></r><h>*</h><r><p><v>vl</v><h>*</h><r><p><v>vj</v><v>+</v><v>vs</v></p></r><h>*</h><r><p><q><e><r><v>J</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vj</v></r><r><n>2</n></r></e></q><v>−</v><v>J</v></p></r><v>+</v><v>vj</v><h>*</h><r><p><v>vl</v><v>+</v><v>vs</v></p></r><h>*</h><r><p><q><e><r><v>L</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vl</v></r><r><n>2</n></r></e></q><v>+</v><v>L</v></p></r><v>+</v><r><p><v>−</v><v>vj</v></p></r><h>*</h><v>vl</v><h>*</h><r><p><v>vj</v><v>+</v><v>vl</v></p></r></p></r><v>+</v><v>vs</v><h>*</h><r><p><v>vj</v><v>+</v><v>vl</v></p></r><h>*</h><r><p><q><e><r><v>J</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vj</v></r><r><n>2</n></r></e></q><v>−</v><v>J</v></p></r><h>*</h><r><p><q><e><r><v>L</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vl</v></r><r><n>2</n></r></e></q><v>+</v><v>L</v></p></r><v>+</v><r><p><v>−</v><v>vl</v></p></r><h>*</h><v>vs</v><h>*</h><r><p><v>vl</v><v>+</v><v>vs</v></p></r><h>*</h><r><p><q><e><r><v>J</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vj</v></r><r><n>2</n></r></e></q><v>−</v><v>J</v></p></r><v>+</v><r><p><v>−</v><v>vj</v></p></r><h>*</h><v>vs</v><h>*</h><r><p><v>vj</v><v>+</v><v>vs</v></p></r><h>*</h><r><p><q><e><r><v>L</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vl</v></r><r><n>2</n></r></e></q><v>+</v><v>L</v></p></r></p></r>
</mth></output>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>/* M_{j,j+l}^{\star-}c_{j+l}ω/c_{j}=Mm2(J,L,S,vj,vl,vs) */</line>
<line></line>
<line>Mm2(J,L,S,vj,vl,vs):=(1/(2*vj*S*((J-S)^2-L^2)))*((J-S+sqrt(L^2+vl^2))</line>
<line>                    *(vs*(vj+vl)*(sqrt(J^2+vj^2)-J)+vj*(vl+vs)*(sqrt(S^2+vs^2)+S)-vj*vs*(vj+vs))</line>
<line>                    +vl*(vj+vs)*(sqrt(J^2+vj^2)-J)*(sqrt(S^2+vs^2)+S)</line>
<line>                    -vl*vs*(vl+vs)*(sqrt(J^2+vj^2)-J)-vj*vl*(vj+vl)*(sqrt(S^2+vs^2)+S));</line>
</editor>
</input>
<output>
<mth><lbl>(%o4) </lbl><fn><r><fnm>Mm2</fnm></r><r><p><v>J</v><fnm>,</fnm><v>L</v><fnm>,</fnm><v>S</v><fnm>,</fnm><v>vj</v><fnm>,</fnm><v>vl</v><fnm>,</fnm><v>vs</v></p></r></fn><fnm>:=</fnm><f><r><n>1</n></r><r><n>2</n><h>*</h><v>vj</v><h>*</h><v>S</v><h>*</h><r><p><e><r><r><p><v>J</v><v>−</v><v>S</v></p></r></r><r><n>2</n></r></e><v>−</v><e><r><v>L</v></r><r><n>2</n></r></e></p></r></r></f><h>*</h><r><p><r><p><v>J</v><v>−</v><v>S</v><v>+</v><q><e><r><v>L</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vl</v></r><r><n>2</n></r></e></q></p></r><h>*</h><r><p><v>vs</v><h>*</h><r><p><v>vj</v><v>+</v><v>vl</v></p></r><h>*</h><r><p><q><e><r><v>J</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vj</v></r><r><n>2</n></r></e></q><v>−</v><v>J</v></p></r><v>+</v><v>vj</v><h>*</h><r><p><v>vl</v><v>+</v><v>vs</v></p></r><h>*</h><r><p><q><e><r><v>S</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vs</v></r><r><n>2</n></r></e></q><v>+</v><v>S</v></p></r><v>+</v><r><p><v>−</v><v>vj</v></p></r><h>*</h><v>vs</v><h>*</h><r><p><v>vj</v><v>+</v><v>vs</v></p></r></p></r><v>+</v><v>vl</v><h>*</h><r><p><v>vj</v><v>+</v><v>vs</v></p></r><h>*</h><r><p><q><e><r><v>J</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vj</v></r><r><n>2</n></r></e></q><v>−</v><v>J</v></p></r><h>*</h><r><p><q><e><r><v>S</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vs</v></r><r><n>2</n></r></e></q><v>+</v><v>S</v></p></r><v>+</v><r><p><v>−</v><v>vl</v></p></r><h>*</h><v>vs</v><h>*</h><r><p><v>vl</v><v>+</v><v>vs</v></p></r><h>*</h><r><p><q><e><r><v>J</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vj</v></r><r><n>2</n></r></e></q><v>−</v><v>J</v></p></r><v>+</v><r><p><v>−</v><v>vj</v></p></r><h>*</h><v>vl</v><h>*</h><r><p><v>vj</v><v>+</v><v>vl</v></p></r><h>*</h><r><p><q><e><r><v>S</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vs</v></r><r><n>2</n></r></e></q><v>+</v><v>S</v></p></r></p></r>
</mth></output>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>/* Definition (142) */</line>
<line>/* \gamma_{a}/ω=A, \gamma_{b}/ω=B */</line>
<line>/* \tilde v_{a}=va, \tilde v_{b}=vb, \tilde v_{a+b}=vab */</line>
<line>/* K_{a,b}^{+}c_{b}ω/c_{a}=K(A,B,va,vb,vab) */</line>
<line></line>
<line>K(A,B,va,vb,vab):=(1/(4*va*vab*B*(A+B)))*((sqrt((A+B)^2+vab^2)+A+B)</line>
<line>                 *((vb+vab)*(sqrt(A^2+va^2)-A)*(sqrt(B^2+vb^2)+B)-vb*(va+vb)*(sqrt(A^2+va^2)-A)</line>
<line>                 +va*vb*(va+vab))+va*vab*(va+vb)*(sqrt(B^2+vb^2)+B)-va*vb*vab*(vb+vab)</line>
<line>                 -vab*(va+vab)*(sqrt(A^2+va^2)-A)*(sqrt(B^2+vb^2)+B));</line>
</editor>
</input>
<output>
<mth><lbl>(%o5) </lbl><fn><r><fnm>K</fnm></r><r><p><v>A</v><fnm>,</fnm><v>B</v><fnm>,</fnm><v>va</v><fnm>,</fnm><v>vb</v><fnm>,</fnm><v>vab</v></p></r></fn><fnm>:=</fnm><f><r><n>1</n></r><r><n>4</n><h>*</h><v>va</v><h>*</h><v>vab</v><h>*</h><v>B</v><h>*</h><r><p><v>A</v><v>+</v><v>B</v></p></r></r></f><h>*</h><r><p><r><p><q><e><r><r><p><v>A</v><v>+</v><v>B</v></p></r></r><r><n>2</n></r></e><v>+</v><e><r><v>vab</v></r><r><n>2</n></r></e></q><v>+</v><v>A</v><v>+</v><v>B</v></p></r><h>*</h><r><p><r><p><v>vb</v><v>+</v><v>vab</v></p></r><h>*</h><r><p><q><e><r><v>A</v></r><r><n>2</n></r></e><v>+</v><e><r><v>va</v></r><r><n>2</n></r></e></q><v>−</v><v>A</v></p></r><h>*</h><r><p><q><e><r><v>B</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vb</v></r><r><n>2</n></r></e></q><v>+</v><v>B</v></p></r><v>−</v><v>vb</v><h>*</h><r><p><v>va</v><v>+</v><v>vb</v></p></r><h>*</h><r><p><q><e><r><v>A</v></r><r><n>2</n></r></e><v>+</v><e><r><v>va</v></r><r><n>2</n></r></e></q><v>−</v><v>A</v></p></r><v>+</v><v>va</v><h>*</h><v>vb</v><h>*</h><r><p><v>va</v><v>+</v><v>vab</v></p></r></p></r><v>+</v><v>va</v><h>*</h><v>vab</v><h>*</h><r><p><v>va</v><v>+</v><v>vb</v></p></r><h>*</h><r><p><q><e><r><v>B</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vb</v></r><r><n>2</n></r></e></q><v>+</v><v>B</v></p></r><v>+</v><r><p><v>−</v><v>va</v></p></r><h>*</h><v>vb</v><h>*</h><v>vab</v><h>*</h><r><p><v>vb</v><v>+</v><v>vab</v></p></r><v>+</v><r><p><v>−</v><v>vab</v></p></r><h>*</h><r><p><v>va</v><v>+</v><v>vab</v></p></r><h>*</h><r><p><q><e><r><v>A</v></r><r><n>2</n></r></e><v>+</v><e><r><v>va</v></r><r><n>2</n></r></e></q><v>−</v><v>A</v></p></r><h>*</h><r><p><q><e><r><v>B</v></r><r><n>2</n></r></e><v>+</v><e><r><v>vb</v></r><r><n>2</n></r></e></q><v>+</v><v>B</v></p></r></p></r>
</mth></output>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>/* Equality (134) */</line>
<line></line>
<line>ratsimp(Mp1(J,L,S,vj,vl,vs)-Mp2(J,L,S,vj,vl,vs)+Mm1(J,L,S,vj,vl,vs)-Mm2(J,L,S,vj,vl,vs));</line>
</editor>
</input>
<output>
<mth><lbl>(%o6) </lbl><n>0</n>
</mth></output>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>/* Equality (138) (see formula (137)) */</line>
<line></line>
<line>ratsimp(((J+L-sqrt(S^2+vs^2))*vl/((sqrt(L^2+vl^2)-L)*vs))*Mp1(J,L,S,vj,vl,vs)</line>
<line>       -((J+S-sqrt(L^2+vl^2))*vs/((sqrt(S^2+vs^2)-S)*vl))*Mp2(J,L,S,vj,vl,vs)</line>
<line>       +((J-L-sqrt(S^2+vs^2))*vl/((sqrt(L^2+vl^2)+L)*vs))*Mm1(J,L,S,vj,vl,vs)</line>
<line>       -((J-S-sqrt(L^2+vl^2))*vs/((sqrt(S^2+vs^2)+S)*vl))*Mm2(J,L,S,vj,vl,vs)</line>
<line>       +(vj+vs)/vl-(vj+vl)/vs+(1/vs-1/vl)*(sqrt(J^2+vj^2)-J));</line>
</editor>
</input>
<output>
<mth><lbl>(%o7) </lbl><n>0</n>
</mth></output>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>/* Equality (140) (see formula (139)) */</line>
<line></line>
<line>ratsimp(L*Mp1(J,L,S,vj,vl,vs)+(J+S)*Mp2(J,L,S,vj,vl,vs)</line>
<line>       -L*Mm1(J,L,S,vj,vl,vs)+(J-S)*Mm2(J,L,S,vj,vl,vs)-(vl+vs));</line>
</editor>
</input>
<output>
<mth><lbl>(%o8) </lbl><n>0</n>
</mth></output>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>/* Equality (143) (see formula (141)) */</line>
<line></line>
<line>ratsimp(K(A,B,va,vb,vab)-(2/(vb*(sqrt((A+B)^2+vab^2)-A-B)))</line>
<line>       *((A+B)*(2*A+B-sqrt(B^2+vb^2))*Mp2(A,B,A+B,va,vb,vab)</line>
<line>       +B*(sqrt(B^2+vb^2)-B)*Mm1(A,B,A+B,va,vb,vab)) </line>
<line>       +(1/(2*va*vb*(sqrt((A+B)^2+vab^2)-A-B)))</line>
<line>       *(2*va*vab*(va+vab)-2*va*(vb+vab)*(sqrt((A+B)^2+vab^2)-A-B)-2*vab*(va+vb)*(sqrt(A^2+va^2)-A)</line>
<line>       -vb*(va+vab)*(sqrt(A^2+va^2)-A)*(sqrt(B^2+vb^2)-B)/B-va*vb^2*(vb+vab)/B</line>
<line>       +va*vb*(va+vb)*(sqrt(B^2+vb^2)-B)/B));</line>
</editor>
</input>
<output>
<mth><lbl>(%o9) </lbl><n>0</n>
</mth></output>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>/* Equality (145) (see formula (144)) */</line>
<line></line>
<line>ratsimp((((sqrt((A+B)^2+vab^2)-A-B)*vb)/((sqrt(B^2+vb^2)+B)*vab))*K(A,B,va,vb,vab)</line>
<line>       +(2/vab)*((A+B)*Mp2(A,B,A+B,va,vb,vab)-B*Mm1(A,B,A+B,va,vb,vab))-(1/(2*va*vab*B))</line>
<line>       *(vb*(va+vab)*(sqrt(A^2+va^2)-A)+va*(vb+vab)*(sqrt(B^2+vb^2)+B)-va*vb*(va+vb)));</line>
</editor>
</input>
<output>
<mth><lbl>(%o10) </lbl><n>0</n>
</mth></output>
</cell>

</wxMaximaDocument>
